Does Recursive Knowledge Construction Help Agents Verify Consensus Claims in Science?

Recent scientific agents build knowledge recursively by retrieving evidence, constructing an intermediate state, and judging whether that state contains sufficient information. These agents are evaluated end-to-end, usually without ground truth, so the effect of each design choice is unknown. Here, we examined two design axes: (1) what the recursion builds (the state of evidence) and (2) what controls it (the judge that decides when to stop). To measure them, we defined consensus scientific claim verification and measured these effects on this task, where a system must establish a claim's consensus stance from the open literature. We built a new consensus claim dataset, ProClaim-eval, including 718 claims with SUPPORT and REFUTE gold labels from five expert-curated databases spanning molecular biology, nuclear physics, and astronomy. Our instrument, ProClaim, persists an evidence state outside the model's context, so each axis can be studied with the other held fixed. Against verification systems and general-purpose agent harnesses, ProClaim ranks among the top three, with a significant advantage over the harnesses. We found that the evidence state improves performance over in-context accumulation, and it also matters what is stored in it. In addition, a trained judge that reads the evidence state performs better than fixed-round stopping. A judge trained separately and never exposed to ProClaim-eval achieves the highest agreement with the gold labels on three of five subsets, where it matches the off-the-shelf Claude Sonnet~4.6 judge and outperforms Claude Haiku~4.5. Our results support recursively maintaining a structured evidence state outside the model's context as an effective design for verifying claims in scientific agents.

==> update_manuscript.sh <==
#!/usr/bin/env bash
# Regenerate all manuscript tables and figures from current evaluation results.
# Run from anywhere — the script locates itself and the repo root automatically.
#
# Usage:
#   bash update_manuscript.sh          # full update
#   bash update_manuscript.sh --tables  # tables only
#   bash update_manuscript.sh --figures # figures only
set -euo pipefail

MANUSCRIPT="$(cd "$(dirname "$0")" && pwd)"
REPO="$(cd "$MANUSCRIPT/.." && pwd)"
TABLES="$MANUSCRIPT/tables"
FIGS="$MANUSCRIPT/figs"
ANALYSIS="$REPO/results/analysis"

DO_TABLES=true
DO_FIGURES=true

for arg in "$@"; do
  case $arg in
    --tables)  DO_FIGURES=false ;;
    --figures) DO_TABLES=false  ;;
  esac
done

echo "=== ProClaim manuscript update ==="
echo "  Manuscript : $MANUSCRIPT"
echo "  Repo       : $REPO"
echo "  Tables: $DO_TABLES  Figures: $DO_FIGURES"
echo

cd "$REPO"

# ── Tables ────────────────────────────────────────────────────────────────────
if $DO_TABLES; then
  echo "[1/4] Generating aggregated table (SE mode)..."
  uv run python scripts/analysis/print_aggregated_baseline_metrics_table.py \
      --std-errors --output-dir "$TABLES"

  echo "[2/4] Generating per-dataset metrics table..."
  uv run python scripts/analysis/print_baseline_metrics_table.py \
      --output-dir "$TABLES"

  echo "[3/4] Generating per-dataset cost table..."
  uv run python scripts/analysis/print_baseline_metrics_table.py \
      --cost-table --output-dir "$TABLES"

  echo "[ICLR] Generating Section 4 tables, figures and number macros..."
  uv run python scripts/analysis/iclr_results.py --manuscript-dir "$MANUSCRIPT"

  echo "  Tables written to $TABLES/"
fi

# ── Figures ───────────────────────────────────────────────────────────────────
if $DO_FIGURES; then
  echo "[4/4] Generating sandbox-vs-wild transition figures..."
  uv run python scripts/analysis/plot_sandbox_vs_wild_transitions.py --datasets both

  echo "  Copying PDFs to figs/..."
  cp "$ANALYSIS/sandbox_vs_wild_neurips_consensus_summary.pdf" "$FIGS/"
  cp "$ANALYSIS/sandbox_vs_wild_alluvial_three.pdf"            "$FIGS/"
fi

echo
echo "=== Done ==="
echo
echo "Tables in tables/:"
ls -1 "$TABLES/"*.tex 2>/dev/null | sed 's|.*/||'
echo
echo "Figures in figs/:"
ls -1 "$FIGS/"*.pdf "$FIGS/"*.png 2>/dev/null | sed 's|.*/||'

